On generalized preconditioners for time-parallel parabolic optimal control

The ParaDiag family of algorithms solves differential equations by using preconditioners that can be inverted in parallel through diagonalization. In the context of optimal control of linear parabolic PDEs, the state-of-the-art ParaDiag method is limited to solving self-adjoint problems with a tracking objective. We propose three improvements to the ParaDiag method: the use of alpha-circulant matrices to construct an alternative preconditioner, a generalization of the algorithm for solving non-self-adjoint equations, and the formulation of an algorithm for terminal-cost objectives. We present novel analytic results about the eigenvalues of the preconditioned systems for all discussed ParaDiag algorithms in the case of self-adjoint equations, which proves the favorable properties the alpha-circulant preconditioner. We use these results to perform a theoretical parallel-scaling analysis of ParaDiag for self-adjoint problems. Numerical tests confirm our findings and suggest that the self-adjoint behavior, which is backed by theory, generalizes to the non-self-adjoint case. We provide a sequential, open-source reference solver in Matlab for all discussed algorithms.

==> table-data/process_csv.py <==
import csv
import os

def bold_if_lower(x, y):
    try:
        ix = int(x)
    except:
        ix = 100000

    try:
        iy = int(y)
    except:
        iy = 100000

    if ix < iy:
        return f"\\textbf{{{x}}}"
    else:
        return str(x)

lefts = []; rights = []
dir = os.path.dirname(os.path.realpath(__file__))
for file in os.listdir(dir):
    if file[-4:] == '.csv':
        with open(f"{dir}/{file}", 'r') as f:
            contents = f.read()
        
        with open(f"{dir}/{file}", 'w') as f:
            f.write(contents.replace('25', '$\\varnothing$'))

    if file[-9:] == '-left.csv':
        lefts.append(file[:-9])
    elif file[-10:] == '-right.csv':
        rights.append(file[:-10])

for file in lefts:
    if file in rights:
        print(file)
        with open(f"{dir}/{file}-left.csv", 'r') as leftfile, open(f"{dir}/{file}-right.csv", 'r') as rightfile, open(f"{dir}/{file}.csv", 'w+') as newfile:
            leftreader = csv.reader(leftfile)
            rightreader = csv.reader(rightfile)
            newwriter = csv.writer(newfile)

            for leftrow in leftreader:
                rightrow = next(rightreader)
                newwriter.writerow([f"{bold_if_lower(w1,w2)}/{bold_if_lower(w2,w1)}" for (w1,w2) in zip(leftrow, rightrow)])

